SceneRF: Self-Supervised Monocular 3D Scene Reconstruction with Radiance Fields

3D reconstruction from a single 2D image was extensively covered in the literature but relies on depth supervision at training time, which limits its applicability. To relax the dependence to depth we propose SceneRF, a self-supervised monocular scene reconstruction method using only posed image sequences for training. Fueled by the recent progress in neural radiance fields (NeRF) we optimize a radiance field though with explicit depth optimization and a novel probabilistic sampling strategy to efficiently handle large scenes. At inference, a single input image suffices to hallucinate novel depth views which are fused together to obtain 3D scene reconstruction. Thorough experiments demonstrate that we outperform all baselines for novel depth views synthesis and scene reconstruction, on indoor BundleFusion and outdoor SemanticKITTI. Code is available at https://astra-vision.github.io/SceneRF .

==> rebuttal/scripts/miniplots-distance.py <==
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.patches import Patch


methods = {
    "pixelnerf.csv": {"name": "PixelNeRF"},
    "mine-color.csv": {"name": "MINE"},
    "visionnerf-color.csv": {"name": "VisionNerf"},
    "monodepth2-noinpaint.csv": {"name": "MonoDepth2"},
    "monodepth2-lama.csv": {"name": "MonoDepth2 + LaMa"},
    "scenerf_best4g8p.csv": {"name": "SceneRF (ours)"}
}

metrics = {
    "abs_rel": {"label": r'\textbf{AbsRel} $\downarrow$', "format": lambda x: "%.1f"%(x)},
    "sq_rel": {"label": r'\textbf{SqRel} $\downarrow$', "format": lambda x: "%.0f"%(x)},
    "rmse": {"label": r'\textbf{RMSE} $\downarrow$', "format": lambda x: "%.0f"%(x)},
    "rmse_log": {"label": r'\textbf{RMSE log} $\downarrow$', "format": lambda x: "%.1f"%(x)},
    "a1": {"label": r'$\mathbf{\delta}$1 $\uparrow$', "format": lambda x: "%d"%(x*100)},
    "a2": {"label": r'$\mathbf{\delta}$2 $\uparrow$', "format": lambda x: "%d"%(x*100)},
    "a3": {"label": r'$\mathbf{\delta}$3 $\uparrow$', "format": lambda x: "%d"%(x*100)}
}

plt.rcParams.update({
    "text.usetex": True
})
# plt.rcParams['axes.spines.left'] = False
plt.rcParams['axes.spines.right'] = False
plt.rcParams['axes.spines.top'] = False
# plt.rcParams['axes.spines.bottom'] = False

cm = plt.cm.get_cmap("tab20")(np.linspace(0,1,10))

# Set SceneRF as red
_c = cm[5].copy()
cm[5] = cm[3]
cm[3] = _c
for i, metric in enumerate(metrics):
    print(metric)
    plt.figure(figsize=(2,2))
    plt.title(metrics[metric]["label"])

    for j, m in enumerate(methods):
        data = pd.read_csv(m)
        # data.sort_values("distance", inplace=True)
        mask = data["distance"].to_numpy() != "All"
        data = data[mask]

        plt.plot(data["distance"].to_numpy(np.uint8), data[metric].to_numpy(), label=methods[m]["name"], linewidth=3, color=cm[j], linestyle=methods[m]["linestyle"] if "linestyle" in methods[m] else None)

    plt.xlim([1, 10])
    plt.xticks([1, 5, 10])
    # plt.ylabel(metrics[metric]["label"])
    plt.xlabel(r'\textbf{Distance ($m$)}')
    # plt.gca().set_yscale('log')
    current_values = plt.gca().get_yticks()
    if "format" in metrics[metric]:
        plt.gca().set_yticklabels([metrics[metric]["format"](x) for x in current_values])
    # plt.gca().spines['right'].set_visible(False)
    # plt.gca().spines['top'].set_visible(False)
    # plt.legend()
    plt.tight_layout()
    plt.gcf().savefig('../figures/distperf_%s.png'%metric, bbox_inches='tight', pad_inches=0)

DPI = 400


def export_legend(filename, fig=plt.gcf()):
    legend = fig.legend(framealpha=1)
    legend.get_frame().set_linewidth(0.0)

    fig2 = legend.figure
    fig2.canvas.draw()
    bbox = legend.get_window_extent().transformed(fig2.dpi_scale_trans.inverted())
    fig2.savefig(filename, dpi="figure", bbox_inches=bbox, facecolor="w")
    legend.remove()  # removes legend from showing on plot

# palette = zip([methods[m]["name"] for m in methods], [cm[j] for j, m in enumerate(methods)])
export_legend('../figures/distperf_legend.png')

plt.show()
